On the electroweak contribution to the matching of the strong coupling constant in the SM

The effective renormalizable theory describing electromagnetic and strong interactions of quarks of five light flavors ($n_f = 5$ QCD$\times$QED) is considered as a low-energy limit of the full Standard Model. Two-loop relation between the running strong coupling constants $\alpha_s$ defined in either theories is found by simultaneous decoupling of electroweak gauge and Higgs bosons in addition to the top quark. The relation potentially allows one to confront "low-energy determination of $\alpha_s$ with a high-energy one with increased accuracy. Numerical impact of new $\mathcal{O}(\alpha_s\alpha)$ terms is studied at the $M_Z$ scale. It is shown that the corresponding contribution, although being suppressed with respect to $\mathcal{O}(\alpha_s^2)$ terms, is an order of magnitude larger than the three-loop QCD corrections $\mathcal{O}(\alpha_s^3)$ usually taken into account in four-loop renormalization group evolution of $\alpha_s$. The dependence on the matching scale is also analyzed numerically.

==> anc/AsDecQCDandEW.m <==
BeginPackage["ASdecQCDandEW`"];

Print[" A Mathematica package for two-loop matching of the strong coupling constant"];
Print["   from the SM to 5-flavour QCD x QED effective theory by A.V. Bednyakov." ];
Print[" Please, see Information on DecAS5up6OS, DecAS6down5OS, and $SMdata."];
Print[" Three-loop QCD corrections are taken from: "]; 
Print["   K.G. Chetyrkin, Johann H. Kuhn, M. Steinhauser, Comput.Phys.Commun. 133 (2000) 43-65"];

DEC::WrongNumberOfLoops  = "Wrong number of loops for running nl = `1`. Should be 1 < nl < 4";
DEC::NonNumericParameters  = "The parameter `1` should be a number";
OnlyQCD::usage = "An option to DecAS5up6OS to output only QCD contribution";
SMdata::usage = " An option to specify SM parameters. A list of rules should be given, e.g., { MTpole -> 172.5, etc.}";
$SMdata::usage = "Default values of SM parameters (PDG 2014)";
ContribTagging::usage = "An option to DecAS5up6OS/DecAS6down5OS to tag all the contributions (NB: effectively, the tags are equal to one) ";

DecAS5up6OS::usage = "
	DecAS5up6OS[ asQCD, mu, nl, options]
		given \[Alpha]_s(mu) in QCD x QED  returns \[Alpha]_s(mu) in the SM	

	asQCD -  running \[Alpha]_s(mu) in nf = 5 QCD, 
	mu - matching scale
	nl - number of loops: 
	     nl = 1 (tree-level decoupling), 
	     nl = 2 (1-loop decoupling), 
	     nl = 3 (2-loop decoupling),
	     nl = 4 (3-loop decoupling)

	options - {
		   OnlyQCD -> True/False, 
		   ContribTagging -> True/False,
		   SMdata -> List of rules with SM parameters (including pole top-quark and W/Z/H boson masses)
		  }
	";

DecAS6down5OS::usage = "
	DecAS6down5OS[ asSM, mu, nl, options]
		given \[Alpha]_s(mu) in the SM returns \[Alpha]_s(mu) in QCD x QED	
	asSM -  running \[Alpha]_s(mu) in the SM
	mu - matching scale
	nl - number of loops: 
	     nl = 1 (tree-level decoupling), 
	     nl = 2 (1-loop decoupling), 
	     nl = 3 (2-loop decoupling),
	     nl = 4 (3-loop decoupling)
	options - {
		   OnlyQCD -> True/False, 
		   ContribTagging -> True/False,
		   SMdata -> List of rules with SM parameters (including pole top-quark and W/Z/H boson masses) 
		  }
	";

ASqcdNf5atMZ::usage = "\*SubscriptBox[\[Alpha], s](\*SubscriptBox[M,Z]) in \*SubscriptBox[N,f] = 5 QCD"; 
invAEatMZ::usage = "1/\[Alpha](\*SubscriptBox[M,Z]) in \*SubscriptBox[N,f] = 5 QCD"; 
SW2NDatMZ::usage = "Running (non-decoupled) value of \*SuperscriptBox[Sin,2](\*SubscriptBox[\[Theta],W]) at \*SubscriptBox[M,Z]";
SW2OS::usage = "ON-shell  value of \*SuperscriptBox[Sin,2](\*SubscriptBox[\[Theta],W])";
MTpole::usage = "Top quark pole mass";
MWpole::usage = "W-boson pole mass";
MZpole::usage = "Z-boson pole mass";
MHpole::usage = "Higgs boson pole mass";

delta::usage = "delta[ SM parameter ] represents experimental uncertainty of the parameter";

Begin["Private`"]

(* DebugPrint = Print; *)

(*
Phi[z_?NumericQ] := 
 Sqrt[z/(z - 1)]*(-4 PolyLog[2, 1/2*(1 - Sqrt[1 - 1/z])] + 
     2 Log[1/2*(1 - Sqrt[1 - 1/z])]^2 - Log[4 z]^2 + Pi^2/3)
*)

(* Phi-function entering two-loop bubble with two equal masses *)

ClausenCl[n_Integer?EvenQ,x_] := (PolyLog[n, E^(-I x)] - PolyLog[n, E^(I x)])I/2
ClausenCl[n_Integer?OddQ,x_] :=  (PolyLog[n, E^(-I x)] + PolyLog[n, E^(I x)])/2

Phi[z_?NumberQ] := N[4 * Sqrt[ z/(1-z) ] * ClausenCl[2, 2 * ArcSin[Sqrt[z]] ]];

$PDGdata[2014] = { 
		  ASqcdNf5atMZ -> 0.1185, delta[ASqcdNf5atMZ] -> 0.0006, 
		  invAEatMZ -> 127.940, delta[invAEatMZ] -> 0.014, (* from Review on EW physics *)
		  SW2NDatMZ -> 0.23144, (* from Review on EW physics *) 
		  SW2OS -> 0.22333,(* from Review on EW physics *)
                  MTpole -> 173.21,  delta[MTpole] -> Sqrt[ 0.51^2 + 0.71^2], (* GeV *)
		  MWpole -> 80.385,  delta[MWpole] -> 0.015, (* GeV *)
		  MZpole -> 91.1876, delta[MZpole] -> 0.0021, (* GeV *)
		  MHpole -> 125.7,   delta[MHpole] -> 0.4 (* GeV *)
		 };

$SMdata = $PDGdata[2014];

(* 
   Expansion of 1/xiOS^2 and xiOS^2 in powers of 
	{AS,AEW,LT}
   where 
	(4 Pi) AS = GS^2/(4 Pi) - Running QCD coupling defined in nf=5 QCDxQED
	(4 Pi) AEW = EL^2/(4 Pi)/SW^2*mmt/mmW
	LT = Log[ mmt / mmu ], mmu - decoupling scale squared

  FromCoefficientRules[ oneloop, {AS, AEW, LT} ] restores original expression
  
  
  Xht = mmh/mmt
  Xwt = mmW/mmt
  Xzt = mmZ/mmt

 *)


(* ASQCD = ASSM * xiASOS *)
XiAsOSoneloop = {{1, 0, 1} -> 2/3};
XiAsOStwoloop = {
	{2, 0, 2} -> 4/9, 
	{2, 0, 1} -> 38/3, 
	{2, 0, 0} -> -14/3, 
 	{1, 1, 1} -> -1 + (2*Xwt)/9 + (22*Xwt^2)/(9*Xzt) + (11*Xzt)/6, 
 	{1, 1, 0} -> (-4*(-105 + 9*Xht + 25*Xwt*(3 + 2*Xwt)) + 
     (24*(5 - 2*Xwt)^2)/(-4 + Xzt) - (108*Xwt^2)/Xzt + (-291 + 160*Xwt)*Xzt - 
     68*Xzt^2)/216 + ((-4 + Xht)*Sqrt[-((-4 + Xht)*Xht)]*ArcCos[Sqrt[Xht]/2])/
    6 + (Sqrt[4 - Xzt]*(32*Xwt^2*(2 + Xzt) - 40*Xwt*Xzt*(2 + Xzt) + 
      Xzt^2*(7 + 17*Xzt))*ArcCos[Sqrt[Xzt]/2])/(54*Sqrt[Xzt]) + 
   ((6 + Xht*(27 + (-10 + Xht)*Xht))*Log[Xht])/(12*(-4 + Xht)) - 
   ((-1 + Xwt)^2*(1 + 2*Xwt)*Log[Abs[-1 + Xwt]])/6 + 
   (Xwt*(18 + 6/(-1 + Xwt) + Xwt*(-3 + 2*Xwt))*Log[Xwt])/6 + 
   ((8*Xwt^2*(384 + Xzt*(-216 + Xzt*(85 + 4*(-8 + Xzt)*Xzt))) - 
      4*Xwt*Xzt*(744 + Xzt*(-432 + Xzt*(199 + 10*(-8 + Xzt)*Xzt))) + 
      Xzt^2*(2226 + Xzt*(-1701 + Xzt*(638 + Xzt*(-163 + 17*Xzt)))))*Log[Xzt])/
    (108*(-4 + Xzt)^2*Xzt) - ((-1 + Xht)*Phi[Xht/4])/(2*(-4 + Xht)*Xht) + 
   ((32*Xwt^2*(-2 + Xzt) - 40*Xwt*(-2 + Xzt)*Xzt + Xzt^2*(-7 + 8*Xzt))*
     Phi[Xzt/4])/(6*(-4 + Xzt)^2*Xzt^2)};


(* Chetyrkin (RunDec manual) eq. 22, NB: L -> -LT  *)

nl = 5; (* 5-light flavours *)

XiAsOSthreeloop = { 
	{3,0,3} -> -4^3 ( -1/216	),
	{3,0,2} ->  4^3 ( -131/576      ),
	{3,0,1} -> -4^3 ( -8521/1728 + nl 409/1728 ),
	{3,0,0} ->  4^3 ( -58933/124416 - 2/3 Zeta[2] (1 + 1/3 Log[2]) - 80507/27648 Zeta[3] + nl ( 2479/31104 + Zeta[2]/9 ) )
};

(* ASSM = ASQCD * invxiASOS *)

InvXiAsOSoneloop = {{1, 0, 1} -> -2/3};
 
InvXiAsOStwoloop = {
     {2, 0, 2} -> 4/9, 
     {2, 0, 1} -> -38/3, 
     {2, 0, 0} -> 14/3, 
     {1, 1, 1} -> 1 - (2*Xwt)/9 - (22*Xwt^2)/(9*Xzt) - (11*Xzt)/6, 
     {1, 1, 0} -> (36*Xht + 20*(-21 + 5*Xwt*(3 + 2*Xwt)) - 
         (24*(5 - 2*Xwt)^2)/(-4 + Xzt) + (108*Xwt^2)/Xzt + 
         (291 - 160*Xwt)*Xzt + 68*Xzt^2)/216 - 
       ((-4 + Xht)*Sqrt[-((-4 + Xht)*Xht)]*ArcCos[Sqrt[Xht]/2])/6 + 
       ((-4 + Xzt)*(32*Xwt^2*(2 + Xzt) - 40*Xwt*Xzt*(2 + Xzt) + 
          Xzt^2*(7 + 17*Xzt))*ArcCos[Sqrt[Xzt]/2])/
        (54*Sqrt[-((-4 + Xzt)*Xzt)]) - ((6 + Xht*(27 + (-10 + Xht)*Xht))*
         Log[Xht])/(12*(-4 + Xht)) + ((-1 + Xwt)^2*(1 + 2*Xwt)*Log[(* NB *) Abs[-1 + Xwt]])/
        6 + (Xwt*(12 + Xwt*(-21 + (5 - 2*Xwt)*Xwt))*Log[Xwt])/
        (6*(-1 + Xwt)) + 
       ((Xzt^2*(-2226 + Xzt*(1701 + Xzt*(-638 + (163 - 17*Xzt)*Xzt))) - 
          8*Xwt^2*(384 + Xzt*(-216 + Xzt*(85 + 4*(-8 + Xzt)*Xzt))) + 
          4*Xwt*Xzt*(744 + Xzt*(-432 + Xzt*(199 + 10*(-8 + Xzt)*Xzt))))*
         Log[Xzt])/(108*(-4 + Xzt)^2*Xzt) + ((-1 + Xht)*Phi[Xht/4])/
        (2*(-4 + Xht)*Xht) + ((-32*Xwt^2*(-2 + Xzt) + 40*Xwt*(-2 + Xzt)*Xzt + 
          (7 - 8*Xzt)*Xzt^2)*Phi[Xzt/4])/(6*(-4 + Xzt)^2*Xzt^2)
     };

(* Chetyrkin et al. (RunDec manual) eq. 25, NB: L -> -LT  *)

InvXiAsOSthreeloop = {
	{3,0,3} -> -4^3 ( +1/216	),
	{3,0,2} ->  4^3 ( +511/576      ),
	{3,0,1} -> -4^3 ( +8941/1728 - nl 409/1728 ),
	{3,0,0} ->  4^3 ( 58933/124416 + 2/3*Zeta[2]*(1 + 1/3 Log[2]) + 80507/27648 Zeta[3] + nl ( -2479/31104 - Zeta[2]/9 ) )
	};


Options[DecAS5up6OS] = {OnlyQCD -> False, 
			 ContribTagging -> False,
			 SMdata -> $SMdata};


DecAS5up6OS[asQCD_, mu_, nl_?IntegerQ, OptionsPattern[] ] := 
		Module[{invXiAs = 1, 
			smdata = OptionValue[ SMdata ],
			AS = asQCD/(4 Pi), 
			AEW, (* dummy variable (hack, since FromCoefficientRules returns Indetermined if one of variables is zero) *) aew, 
			LT,  
			lt,
			xwt,
			xzt,
			xht},
			AEW = 1/(4 Pi) * (1/invAEatMZ * MTpole^2/MWpole^2/SW2NDatMZ) /. smdata;
			LT = Log[ MTpole^2/mu^2] /. smdata;
			If [ Not[NumericQ[ AS  ]] , Message[DEC:NonNumericParameters,(* "\!\(\*SubscriptBox[\(\[Alpha]\), \(s\)]\)",*) AS]; Return[$Failed]];
			If [ Not[NumericQ[ AEW ]],  Message[DEC:NonNumericParameters,(* "\!\(\*SubscriptBox[\(\[Alpha]\), \(ew\)]\)", *)AEW]; Return[$Failed]];
			If [ (nl<1) ||  (nl > 4), Message[DEC::WrongNumberOfLoops, nl]; Return[$Failed]]; 
			If [OptionValue[ ContribTagging ] === True,
				AS = AS * "\!\(\*SubscriptBox[\(\[Alpha]\), \(s\)]\)";
				AEW = AEW * "\!\(\*SubscriptBox[\(\[Alpha]\), \(ew\)]\)";
			];
		 	If [ (nl>1), invXiAs = invXiAs + FromCoefficientRules[ InvXiAsOSoneloop, {AS, AEW, LT} ]];
			If[ OptionValue[ OnlyQCD ] === True, 
				AEW = aew,
				(* else *)
				xwt = MWpole^2/MTpole^2 /. smdata;
				xzt = MZpole^2/MTpole^2 /. smdata;
				xht = MHpole^2/MTpole^2 /. smdata;
			];
		 	If [ (nl>2), 
				DebugPrint["Coupling values: as/(4pi) = ", AS , " aew/(4pi) = ",AEW , ", LT = ", LT];
				invXiAs = invXiAs + FromCoefficientRules[ InvXiAsOStwoloop, {AS, AEW, lt} ] /. lt->LT /. aew -> 0 /. {Xwt -> xwt, Xzt -> xzt, Xht -> xht};
			   ];
			If [ (nl>3), (* QCD ONLY *)
				invXiAs = invXiAs + FromCoefficientRules[ InvXiAsOSthreeloop, {AS,AEW, lt} ] /. lt->LT
				];
			DebugPrint[ {asQCD, Chop[invXiAs]} ];
			Return[ Times @@ {asQCD, Chop[invXiAs]} ];
		];	


Options[DecAS6down5OS] = {OnlyQCD -> False, 
			 ContribTagging -> False,
			 SMdata -> $SMdata};

DecAS6down5OS[asQCD_, mu_, nl_?IntegerQ, OptionsPattern[] ] := 
		Module[{XiAs = 1, 
			smdata = OptionValue[ SMdata ],
			AS = asQCD/(4 Pi), 
			AEW, (* dummy variable (hack, since FromCoefficientRules returns Indetermined if one of variables is zero) *) aew, 
			lt,
			LT,  
			xwt,
			xzt,
			xht},
			AEW = 1/(4 Pi) * (1/invAEatMZ * MTpole^2/MWpole^2/SW2NDatMZ) /. smdata;
			LT = Log[ MTpole^2/mu^2] /. smdata;
			If [ Not[NumericQ[ AS  ]] , Message[DEC:NonNumericParameters,(* "\!\(\*SubscriptBox[\(\[Alpha]\), \(s\)]\)",*) AS]; Return[$Failed]];
			If [ Not[NumericQ[ AEW ]],  Message[DEC:NonNumericParameters,(* "\!\(\*SubscriptBox[\(\[Alpha]\), \(ew\)]\)", *)AEW]; Return[$Failed]];
			If [ (nl<1) ||  (nl > 4), Message[DEC::WrongNumberOfLoops, nl]; Return[$Failed]]; 
			If [OptionValue[ ContribTagging ] === True,
				AS = AS * "\!\(\*SubscriptBox[\(\[Alpha]\), \(s\)]\)";
				AEW = AEW * "\!\(\*SubscriptBox[\(\[Alpha]\), \(ew\)]\)";
			];
		 	If [ (nl>1), XiAs =XiAs + FromCoefficientRules[ XiAsOSoneloop, {AS, AEW, LT} ]];
			If[ OptionValue[ OnlyQCD ] === True, 
				AEW = aew,
				(* else *)
				xwt = MWpole^2/MTpole^2 /. smdata;
				xzt = MZpole^2/MTpole^2 /. smdata;
				xht = MHpole^2/MTpole^2 /. smdata;
			];
		 	If [ (nl>2), 
				DebugPrint["Coupling values: as/(4pi) = ", AS , " aew/(4pi) = ",AEW , ", LT = ", LT];
				XiAs = XiAs + FromCoefficientRules[ XiAsOStwoloop, {AS, AEW, lt} ] /. lt->LT /. aew -> 0 /. {Xwt -> xwt, Xzt -> xzt, Xht -> xht};
			   ];
			If [ (nl>3), (* QCD ONLY *)
				XiAs = XiAs + FromCoefficientRules[ XiAsOSthreeloop, {AS,AEW,lt} ] /. lt->LT;
				];
			DebugPrint[ {asQCD, Chop[XiAs]} ];
			Return[ Times @@ {asQCD, Chop[XiAs]} ];
		];	


End[]
EndPackage[]


==> anc/AsDecQCDandEW_ex.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     18893,        535]
NotebookOptionsPosition[     16012,        432]
NotebookOutlinePosition[     16840,        462]
CellTagsIndexPosition[     16755,        457]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"$OperatingSystem", " ", "\[Equal]", " ", "\"\<MacOSX\>\""}], ",", 
   
   RowBox[{"SetDirectory", "[", 
    RowBox[{"NotebookDirectory", "[", "]"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6230369098179407`*^9, 3.623036943194051*^9}, {
  3.623037021163707*^9, 3.623037040644415*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Get", "[", "\"\<AsDecQCDandEW.m\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.61951598246898*^9, 3.619515994647621*^9}, {
  3.6216782115853863`*^9, 3.621678214072101*^9}, {3.622300373481735*^9, 
  3.622300374013451*^9}, {3.6224673859385433`*^9, 3.6224673924932613`*^9}, {
  3.623035603087927*^9, 3.623035610116549*^9}}],

Cell[CellGroupData[{

Cell[BoxData["\<\" A Mathematica package for two-loop matching of the strong \
coupling constant\"\>"], "Print",
 CellChangeTimes->{3.622467392846483*^9, 3.6230356112393703`*^9, 
  3.6230356505783463`*^9, 3.623035681733596*^9, 3.623035999973135*^9, 
  3.623036367943302*^9, 3.623036641280559*^9, 3.623036761275934*^9, 
  3.623036889411605*^9, 3.623036926044026*^9, 3.623037043541218*^9}],

Cell[BoxData["\<\"   from the SM to 5-flavour QCD x QED effective theory by \
A.V. Bednyakov.\"\>"], "Print",
 CellChangeTimes->{3.622467392846483*^9, 3.6230356112393703`*^9, 
  3.6230356505783463`*^9, 3.623035681733596*^9, 3.623035999973135*^9, 
  3.623036367943302*^9, 3.623036641280559*^9, 3.623036761275934*^9, 
  3.623036889411605*^9, 3.623036926044026*^9, 3.623037043542267*^9}],

Cell[BoxData["\<\" Please, see Information on DecAS5up6OS, DecAS6down5OS, and \
$SMdata.\"\>"], "Print",
 CellChangeTimes->{3.622467392846483*^9, 3.6230356112393703`*^9, 
  3.6230356505783463`*^9, 3.623035681733596*^9, 3.623035999973135*^9, 
  3.623036367943302*^9, 3.623036641280559*^9, 3.623036761275934*^9, 
  3.623036889411605*^9, 3.623036926044026*^9, 3.623037043543273*^9}],

Cell[BoxData["\<\" Three-loop QCD corrections are taken from: \"\>"], "Print",
 CellChangeTimes->{3.622467392846483*^9, 3.6230356112393703`*^9, 
  3.6230356505783463`*^9, 3.623035681733596*^9, 3.623035999973135*^9, 
  3.623036367943302*^9, 3.623036641280559*^9, 3.623036761275934*^9, 
  3.623036889411605*^9, 3.623036926044026*^9, 3.6230370435445147`*^9}],

Cell[BoxData["\<\"   K.G. Chetyrkin, Johann H. Kuhn, M. Steinhauser, \
Comput.Phys.Commun. 133 (2000) 43-65\"\>"], "Print",
 CellChangeTimes->{3.622467392846483*^9, 3.6230356112393703`*^9, 
  3.6230356505783463`*^9, 3.623035681733596*^9, 3.623035999973135*^9, 
  3.623036367943302*^9, 3.623036641280559*^9, 3.623036761275934*^9, 
  3.623036889411605*^9, 3.623036926044026*^9, 3.62303704354564*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "DecAS5up6OS"}]], "Input",
 CellChangeTimes->{{3.622466277634459*^9, 3.622466287489002*^9}, {
  3.6230363711964493`*^9, 3.623036376068687*^9}}],

Cell[BoxData[
 StyleBox["\<\"\\n\tDecAS5up6OS[ asQCD, mu, nl, options]\\n\t\tgiven \
\[Alpha]_s(mu) in QCD x QED  returns \[Alpha]_s(mu) in the SM\t\\n\\n\tasQCD \
-  running \[Alpha]_s(mu) in nf = 5 QCD, \\n\tmu - matching scale\\n\tnl - \
number of loops: \\n\t     nl = 1 (tree-level decoupling), \\n\t     nl = 2 \
(1-loop decoupling), \\n\t     nl = 3 (2-loop decoupling),\\n\t     nl = 4 \
(3-loop decoupling)\\n\\n\toptions - {\\n\t\t   OnlyQCD -> True/False, \\n\t\t\
   ContribTagging -> True/False,\\n\t\t   SMdata -> List of rules with SM \
parameters (including pole top-quark and W/Z/H boson masses)\\n\t\t  }\\n\t\"\
\>", "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.623037043601247*^9},
 CellTags->"Info3623044243-5246743"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "DecAS6down5OS"}]], "Input",
 CellChangeTimes->{{3.62246632458569*^9, 3.622466326734024*^9}, {
  3.622466379619766*^9, 3.622466392941016*^9}, {3.6230363819722357`*^9, 
  3.623036401868626*^9}}],

Cell[BoxData[
 StyleBox["\<\"\\n\tDecAS6down5OS[ asSM, mu, nl, options]\\n\t\tgiven \
\[Alpha]_s(mu) in the SM returns \[Alpha]_s(mu) in QCD x QED\t\\n\tasSM -  \
running \[Alpha]_s(mu) in the SM\\n\tmu - matching scale\\n\tnl - number of \
loops: \\n\t     nl = 1 (tree-level decoupling), \\n\t     nl = 2 (1-loop \
decoupling), \\n\t     nl = 3 (2-loop decoupling),\\n\t     nl = 4 (3-loop \
decoupling)\\n\toptions - {\\n\t\t   OnlyQCD -> True/False, \\n\t\t   \
ContribTagging -> True/False,\\n\t\t   SMdata -> List of rules with SM \
parameters (including pole top-quark and W/Z/H boson masses) \\n\t\t  }\\n\t\
\"\>", "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.623037043684499*^9},
 CellTags->"Info3623044243-5246743"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Default values of the SM parameters", "Subsubsection",
 CellChangeTimes->{{3.6224670568753138`*^9, 3.6224670699467783`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"$SMdata", " ", "//", "TableForm"}]], "Input",
 CellChangeTimes->{{3.61951606242292*^9, 3.619516072778914*^9}}],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      RowBox[{"ASqcdNf5atMZ", "\[Rule]", "0.1185`"}]},
     {
      RowBox[{
       RowBox[{"delta", "[", "ASqcdNf5atMZ", "]"}], "\[Rule]", "0.0006`"}]},
     {
      RowBox[{"invAEatMZ", "\[Rule]", "127.94`"}]},
     {
      RowBox[{
       RowBox[{"delta", "[", "invAEatMZ", "]"}], "\[Rule]", "0.014`"}]},
     {
      RowBox[{"SW2NDatMZ", "\[Rule]", "0.23144`"}]},
     {
      RowBox[{"SW2OS", "\[Rule]", "0.22333`"}]},
     {
      RowBox[{"MTpole", "\[Rule]", "173.21`"}]},
     {
      RowBox[{
       RowBox[{"delta", "[", "MTpole", "]"}], "\[Rule]", 
       "0.8741853350405736`"}]},
     {
      RowBox[{"MWpole", "\[Rule]", "80.385`"}]},
     {
      RowBox[{
       RowBox[{"delta", "[", "MWpole", "]"}], "\[Rule]", "0.015`"}]},
     {
      RowBox[{"MZpole", "\[Rule]", "91.1876`"}]},
     {
      RowBox[{
       RowBox[{"delta", "[", "MZpole", "]"}], "\[Rule]", "0.0021`"}]},
     {
      RowBox[{"MHpole", "\[Rule]", "125.7`"}]},
     {
      RowBox[{
       RowBox[{"delta", "[", "MHpole", "]"}], "\[Rule]", "0.4`"}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.622467072077504*^9, 3.622467078732231*^9}, 
   3.6224674203478537`*^9, 3.623035690133301*^9, 3.623036406775576*^9, 
   3.623036890196595*^9, 3.623036926267868*^9, 3.623037043716866*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "ASqcdNf5atMZ"}]], "Input",
 CellChangeTimes->{{3.62303641295749*^9, 3.6230364292053213`*^9}}],

Cell[BoxData[
 StyleBox["\<\"\*SubscriptBox[\[Alpha], s](\*SubscriptBox[M,Z]) in \
\*SubscriptBox[N,f] = 5 QCD\"\>", "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.6230370437665854`*^9},
 CellTags->"Info3623044243-5246743"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "MTpole"}]], "Input",
 CellChangeTimes->{{3.623036804869597*^9, 3.623036805805581*^9}}],

Cell[BoxData[
 StyleBox["\<\"Top quark pole mass\"\>", "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.6230370438244267`*^9},
 CellTags->"Info3623044243-5246743"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "delta"}]], "Input",
 CellChangeTimes->{{3.623036817429882*^9, 3.623036818285459*^9}}],

Cell[BoxData[
 StyleBox["\<\"delta[ SM parameter ] represents experimental uncertainty of \
the parameter\"\>", "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.6230370438842993`*^9},
 CellTags->"Info3623044243-5246743"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["From QCD x QED  to the SM", "Subsubsection",
 CellChangeTimes->{{3.623035730676949*^9, 3.6230357530130377`*^9}}],

Cell[TextData[{
 "The SM strong coupling obtained from the PDG value ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[Alpha]", "s"], "(", 
     SubscriptBox["M", "Z"], ")"}], "=", "0.1185"}], TraditionalForm]]],
 ".  Different contributions are tagged by the corresponding symbols \
(corresponds to Eq. 21 of the paper)"
}], "Text",
 CellChangeTimes->{{3.6224665406141853`*^9, 3.622466668081065*^9}, {
  3.622467421125146*^9, 3.622467421908758*^9}, {3.6248734330246983`*^9, 
  3.624873433223153*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DecAS5up6OS", "[", 
  RowBox[{
   RowBox[{"ASqcdNf5atMZ", " ", "/.", " ", "$SMdata"}], ",", 
   RowBox[{"MZpole", "/.", "$SMdata"}], ",", "4", ",", 
   RowBox[{"ContribTagging", "\[Rule]", "True"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6224664724290857`*^9, 3.622466509169218*^9}, {
  3.62303644290523*^9, 3.623036446200472*^9}}],

Cell[BoxData[
 RowBox[{"0.1185`", " ", 
  RowBox[{"(", 
   RowBox[{"1", "-", 
    RowBox[{
    "0.008066812671350851`", 
     " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \\(s\\)]\\)\"\>"}], "+", 
    
    RowBox[{
    "0.00014351951420450414`", 
     " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \\(ew\\)]\\)\"\>", 
     " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \\(s\\)]\\)\"\>"}], "-", 
    
    RowBox[{"0.0009652699497139792`", " ", 
     SuperscriptBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \
\\(s\\)]\\)\"\>", "2"]}], "+", 
    RowBox[{"0.00001833646634476151`", " ", 
     SuperscriptBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \
\\(s\\)]\\)\"\>", "3"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.62246677419275*^9, 3.622467078933329*^9, 3.6224674230768127`*^9, 
   3.623035699640267*^9, {3.623036447637624*^9, 3.62303646447093*^9}, 
   3.6230368904990177`*^9, 3.623036926618465*^9, 3.62303704391965*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"asSM", " ", "=", " ", 
  RowBox[{"DecAS5up6OS", "[", 
   RowBox[{
    RowBox[{"ASqcdNf5atMZ", " ", "/.", " ", "$SMdata"}], ",", 
    RowBox[{"MZpole", "/.", "$SMdata"}], ",", "4"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.622466841400146*^9, 3.622466848376039*^9}, {
   3.623035805410358*^9, 3.6230358079941063`*^9}, 3.623036455305098*^9}],

Cell[BoxData["0.11744887814309889`"], "Output",
 CellChangeTimes->{{3.6224668422535267`*^9, 3.622466849133597*^9}, 
   3.622467078942727*^9, 3.622467109563916*^9, 3.622467423779872*^9, 
   3.623035700551916*^9, 3.623035808678667*^9, 3.623036464528441*^9, 
   3.623036890509026*^9, 3.6230369266265182`*^9, 3.623037043936439*^9}]
}, Open  ]],

Cell["\<\
The same but only QCD is included (three-loop result is from K.G. Chetyrkin, \
Johann H. Kuhn, M. Steinhauser, Comput.Phys.Commun. 133 (2000) 43-65)\
\>", "Text",
 CellChangeTimes->{{3.6224666990742826`*^9, 3.622466758907509*^9}, {
  3.622466807535492*^9, 3.622466828244858*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DecAS5up6OS", "[", 
  RowBox[{
   RowBox[{"ASqcdNf5atMZ", " ", "/.", " ", "$SMdata"}], ",", 
   RowBox[{"MZpole", "/.", "$SMdata"}], ",", "4", ",", 
   RowBox[{"ContribTagging", "\[Rule]", "True"}], ",", " ", 
   RowBox[{"OnlyQCD", "\[Rule]", "True"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.622466679076844*^9, 3.62246668250861*^9}, 
   3.623036458937833*^9}],

Cell[BoxData[
 RowBox[{"0.1185`", " ", 
  RowBox[{"(", 
   RowBox[{"1.`", "\[VeryThinSpace]", "-", 
    RowBox[{
    "0.008066812671350851`", 
     " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \\(s\\)]\\)\"\>"}], "-", 
    
    RowBox[{"0.0009652699497139792`", " ", 
     SuperscriptBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \
\\(s\\)]\\)\"\>", "2"]}], "+", 
    RowBox[{"0.00001833646634476151`", " ", 
     SuperscriptBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \
\\(s\\)]\\)\"\>", "3"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.6224666831782217`*^9, 3.622467078965642*^9, 
  3.6224674251967297`*^9, 3.623035706489099*^9, 3.6230364645603724`*^9, 
  3.6230368905154448`*^9, 3.623036926653241*^9, 3.623037043949566*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DecAS5up6OS", "[", 
  RowBox[{
   RowBox[{"ASqcdNf5atMZ", " ", "/.", " ", "$SMdata"}], ",", 
   RowBox[{"MZpole", "/.", "$SMdata"}], ",", "4", ",", 
   RowBox[{"OnlyQCD", "\[Rule]", "True"}]}], "]"}]], "Input",
 CellChangeTimes->{3.622467104562076*^9, 3.6230364619300003`*^9}],

Cell[BoxData["0.11743187108066565`"], "Output",
 CellChangeTimes->{3.622467105403955*^9, 3.622467427819821*^9, 
  3.623035711367663*^9, 3.623036464583996*^9, 3.623036890522093*^9, 
  3.6230369266750183`*^9, 3.6230370439541397`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["From  the SM to QCD x QED", "Subsubsection",
 CellChangeTimes->{{3.623035730676949*^9, 3.623035774293247*^9}}],

Cell[TextData[{
 "The effective strong coupling obtained from the value ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[Alpha]", "s"], "(", 
     SubscriptBox["M", "Z"], ")"}], "=", "0.11745"}], TraditionalForm]]],
 ".  Different contributions are tagged by the corresponding symbols"
}], "Text",
 CellChangeTimes->{{3.6224665406141853`*^9, 3.622466668081065*^9}, {
  3.622467421125146*^9, 3.622467421908758*^9}, {3.6230357875604897`*^9, 
  3.623035838263682*^9}, {3.624873419136594*^9, 3.62487342630476*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DecAS6down5OS", "[", 
  RowBox[{"asSM", ",", 
   RowBox[{"MZpole", "/.", "$SMdata"}], ",", "4", ",", 
   RowBox[{"ContribTagging", "\[Rule]", "True"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6224664724290857`*^9, 3.622466509169218*^9}, {
  3.62303644290523*^9, 3.623036446200472*^9}, {3.623036481706118*^9, 
  3.6230364940398903`*^9}}],

Cell[BoxData[
 RowBox[{"0.11744887814309889`", " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", 
    RowBox[{
    "0.007995258214689384`", 
     " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \\(s\\)]\\)\"\>"}], "-", 
    
    RowBox[{
    "0.00014224646358617358`", 
     " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \\(ew\\)]\\)\"\>", 
     " ", "\<\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \\(s\\)]\\)\"\>"}], "+", 
    
    RowBox[{"0.0010760698794349344`", " ", 
     SuperscriptBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \
\\(s\\)]\\)\"\>", "2"]}], "+", 
    RowBox[{"0.000022608996231160823`", " ", 
     SuperscriptBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \
\\(s\\)]\\)\"\>", "3"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.62246677419275*^9, 3.622467078933329*^9, 3.6224674230768127`*^9, 
   3.623035699640267*^9, {3.623036447637624*^9, 3.62303646447093*^9}, 
   3.623036495126646*^9, 3.623036890568606*^9, 3.623036926697249*^9, 
   3.62303704396839*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"as5QCDSM", "  ", "=", 
  RowBox[{"DecAS6down5OS", "[", 
   RowBox[{"asSM", ",", 
    RowBox[{"MZpole", "/.", "$SMdata"}], ",", "4"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.622466841400146*^9, 3.622466848376039*^9}, {
   3.623035805410358*^9, 3.6230358079941063`*^9}, 3.623036455305098*^9, {
   3.623036504553844*^9, 3.6230365232739267`*^9}}],

Cell[BoxData["0.11850024416469702`"], "Output",
 CellChangeTimes->{{3.6224668422535267`*^9, 3.622466849133597*^9}, 
   3.622467078942727*^9, 3.622467109563916*^9, 3.622467423779872*^9, 
   3.623035700551916*^9, 3.623035808678667*^9, 3.623036464528441*^9, 
   3.6230365238538237`*^9, 3.62303689058558*^9, 3.6230369267218733`*^9, 
   3.623037043985272*^9}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1278, 1003},
WindowMargins->{{0, Automatic}, {2, Automatic}},
ShowSelection->True,
FrontEndVersion->"8.0 for Linux x86 (64-bit) (November 7, 2010)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{
 "Info3623044243-5246743"->{
  Cell[3435, 84, 746, 11, 361, "Print",
   CellTags->"Info3623044243-5246743"],
  Cell[4442, 106, 734, 11, 325, "Print",
   CellTags->"Info3623044243-5246743"],
  Cell[7452, 194, 229, 4, 70, "Print",
   CellTags->"Info3623044243-5246743"],
  Cell[7836, 207, 167, 3, 70, "Print",
   CellTags->"Info3623044243-5246743"],
  Cell[8157, 219, 224, 4, 70, "Print",
   CellTags->"Info3623044243-5246743"]}
 }
*)
(*CellTagsIndex
CellTagsIndex->{
 {"Info3623044243-5246743", 16333, 443}
 }
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 349, 8, 30, "Input"],
Cell[CellGroupData[{
Cell[931, 32, 342, 5, 30, "Input"],
Cell[CellGroupData[{
Cell[1298, 41, 387, 5, 23, "Print"],
Cell[1688, 48, 384, 5, 23, "Print"],
Cell[2075, 55, 379, 5, 23, "Print"],
Cell[2457, 62, 355, 4, 23, "Print"],
Cell[2815, 68, 397, 5, 23, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[3261, 79, 171, 3, 30, "Input"],
Cell[3435, 84, 746, 11, 361, "Print",
 CellTags->"Info3623044243-5246743"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4218, 100, 221, 4, 30, "Input"],
Cell[4442, 106, 734, 11, 325, "Print",
 CellTags->"Info3623044243-5246743"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5213, 122, 130, 1, 28, "Subsubsection"],
Cell[CellGroupData[{
Cell[5368, 127, 134, 2, 30, "Input"],
Cell[5505, 131, 1785, 54, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7327, 190, 122, 2, 30, "Input"],
Cell[7452, 194, 229, 4, 70, "Print",
 CellTags->"Info3623044243-5246743"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7718, 203, 115, 2, 30, "Input"],
Cell[7836, 207, 167, 3, 70, "Print",
 CellTags->"Info3623044243-5246743"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8040, 215, 114, 2, 30, "Input"],
Cell[8157, 219, 224, 4, 70, "Print",
 CellTags->"Info3623044243-5246743"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[8430, 229, 118, 1, 22, "Subsubsection"],
Cell[8551, 232, 526, 13, 30, "Text"],
Cell[CellGroupData[{
Cell[9102, 249, 357, 7, 30, "Input"],
Cell[9462, 258, 937, 22, 34, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10436, 285, 364, 7, 30, "Input"],
Cell[10803, 294, 327, 4, 30, "Output"]
}, Open  ]],
Cell[11145, 301, 289, 5, 30, "Text"],
Cell[CellGroupData[{
Cell[11459, 310, 386, 8, 30, "Input"],
Cell[11848, 320, 735, 16, 34, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12620, 341, 300, 6, 30, "Input"],
Cell[12923, 349, 231, 3, 30, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[13203, 358, 116, 1, 28, "Subsubsection"],
Cell[13322, 361, 536, 12, 30, "Text"],
Cell[CellGroupData[{
Cell[13883, 377, 361, 7, 30, "Input"],
Cell[14247, 386, 975, 23, 34, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15259, 414, 368, 7, 30, "Input"],
Cell[15630, 423, 354, 5, 30, "Output"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/expressions.m <==
(* 

   Two-loop decoupling constants for the strong coupling.

   Each decoupling constant is considered as a polynomial in {AS (* or *)  as, AEW, LT (* or *) lt } 

	(4 Pi) AS  = GS^2/(4 Pi), where 
	             GS - running MSbar strong constant in the SM 
	(4 Pi) as  = GS^2/(4 Pi), where
		     GS - running MSbar strong coupling in nf=5 QCD x QED effective theory;

	(4 Pi) AEW = EL^2/(4 Pi)/SW^2*mmt/mmW, where
	             EL - electric charge,
		     SW - Sine of the Weinberg angle, SW^2 = 1 - MMW/MMZ,
		     MMT -  top quark mass squared,
		     MMW -  W-boson mass square; 

	LT = Log[ MMT / mmu ], 
        lt = Log[ mmt / mmu ], where
	                       MMT - pole mass of the top-quark, *squared*, 
	                       mmt - running mass of the top-quark, *squared*, 
	                       mmu - decoupling scale *squared*;


  Actual expressions can be obtained from the given rules 
  	via Mathematica command FromCoefficientRules[ rules , {AS (* or as *), AEW, LT (* or lt *)}];
        (see below)

  The expressions also involve dimensionless mass ratios:

  	Xht = MMH/MMT, xht = mmh/mmt
	Xwt = MMW/MMT, xwt = mmw/mmt
	Xzt = MMZ/MMT, xzt = mmZ/mmt,
			where MMH (mmh), MMW (mmW), MMZ (mmz)  are
			*squared* pole (running) masses of the Higgs, W- and Z-boson, respectively.

  Finite contributions due to tadpoles (in the case of full MS parametrization) is multiplied 
  by dummy variable htadfp

  Two-loop vacuum integral: 

  Phi[z] := 4 * Sqrt[ z/(1-z) ] * ClausenCl[2, 2 * ArcSin[Sqrt[z]] ];
  ClausenCl[n_Integer?EvenQ,x_] := (PolyLog[n, E^(-I x)] - PolyLog[n, E^(I x)])I/2

 *)


(*
 *
 *   Effective coupling in terms of the SM one,   see (eq. 2) of the paper
 * 
 *  
 *)


(* MSbar masses *) 

as5decMSrules = {{2, 0, 2} -> 4/9, {2, 0, 1} -> 22/3, {2, 0, 0} -> 22/9, 
 {1, 1, 1} -> (-9*htadfp*xht^2*xzt - 18*htadfp*xzt*(-4 + 2*xwt^2 + xzt^2) + 
    xht*(44*xwt^2 + 12*xwt*xzt + xzt*(-9 + 25*xzt)))/(18*xht*xzt), 
 {1, 1, 0} -> (132 - 392*xwt + (24*(5 - 2*xwt)^2)/(-4 + xzt) - 
     (108*xwt^2)/xzt - 163*xzt + (36*htadfp*(-24 + 3*xht^2 + 4*xwt^2 + 
        2*xzt^2))/xht)/216 + ((1 + 6/(-4 + xht) - 2*htadfp*xht)*Log[xht])/4 + 
   xwt*(3 + (-1 + xwt)^(-1) - (2*htadfp*xwt)/xht)*Log[xwt] + 
   ((-36*htadfp*(-4 + xzt)^2*xzt^3 + xht*(8*xwt^2*(-8 + xzt)*(-16 + 7*xzt) - 
        4*xwt*xzt*(248 + xzt*(-144 + 13*xzt)) + 
        xzt^2*(742 + xzt*(-423 + 50*xzt))))*Log[xzt])/
    (36*xht*(-4 + xzt)^2*xzt) - ((-1 + xht)*Phi[xht/4])/(2*(-4 + xht)*xht) + 
   ((32*xwt^2*(-2 + xzt) - 40*xwt*(-2 + xzt)*xzt + xzt^2*(-7 + 8*xzt))*
     Phi[xzt/4])/(6*(-4 + xzt)^2*xzt^2), {1, 0, 1} -> 2/3, {0, 0, 0} -> 1};

as5decMS = FromCoefficientRules[ as5decMSrules, {AS, AEW,lt} ];

(* Pole masses *)

as5decOSrules = {{2, 0, 2} -> 4/9, {2, 0, 1} -> 38/3, {2, 0, 0} -> -14/3, 
 {1, 1, 1} -> -1 + (2*Xwt)/9 + (22*Xwt^2)/(9*Xzt) + (11*Xzt)/6, 
 {1, 1, 0} -> (-4*(-105 + 9*Xht + 25*Xwt*(3 + 2*Xwt)) + 
     (24*(5 - 2*Xwt)^2)/(-4 + Xzt) - (108*Xwt^2)/Xzt + (-291 + 160*Xwt)*Xzt - 
     68*Xzt^2)/216 + ((-4 + Xht)*Sqrt[-((-4 + Xht)*Xht)]*ArcCos[Sqrt[Xht]/2])/
    6 + (Sqrt[4 - Xzt]*(32*Xwt^2*(2 + Xzt) - 40*Xwt*Xzt*(2 + Xzt) + 
      Xzt^2*(7 + 17*Xzt))*ArcCos[Sqrt[Xzt]/2])/(54*Sqrt[Xzt]) + 
   ((6 + Xht*(27 + (-10 + Xht)*Xht))*Log[Xht])/(12*(-4 + Xht)) - 
   ((-1 + Xwt)^2*(1 + 2*Xwt)*Log[Abs[-1 + Xwt]])/6 + 
   (Xwt*(18 + 6/(-1 + Xwt) + Xwt*(-3 + 2*Xwt))*Log[Xwt])/6 + 
   ((8*Xwt^2*(384 + Xzt*(-216 + Xzt*(85 + 4*(-8 + Xzt)*Xzt))) - 
      4*Xwt*Xzt*(744 + Xzt*(-432 + Xzt*(199 + 10*(-8 + Xzt)*Xzt))) + 
      Xzt^2*(2226 + Xzt*(-1701 + Xzt*(638 + Xzt*(-163 + 17*Xzt)))))*Log[Xzt])/
    (108*(-4 + Xzt)^2*Xzt) - ((-1 + Xht)*Phi[Xht/4])/(2*(-4 + Xht)*Xht) + 
   ((32*Xwt^2*(-2 + Xzt) - 40*Xwt*(-2 + Xzt)*Xzt + Xzt^2*(-7 + 8*Xzt))*
     Phi[Xzt/4])/(6*(-4 + Xzt)^2*Xzt^2), {1, 0, 1} -> 2/3, {0, 0, 0} -> 1};


as5decOS = FromCoefficientRules[ as5decOSrules, {AS, AEW, LT} ];
(*
 *
 *
 *    The SM strong coupling in terms of the effective one, see (eq. 18) of the paper 
 *
 *    
 *)


(* MSbar masses *) 

as6invdecMSrules = 
{{2, 0, 2} -> 4/9, {2, 0, 1} -> -22/3, {2, 0, 0} -> -22/9, 
 {1, 1, 1} -> 1/2 - (4*htadfp)/xht + (htadfp*xht)/2 - (2*xwt)/3 + 
   (2*htadfp*xwt^2)/xht - (22*xwt^2)/(9*xzt) - (25*xzt)/18 + 
   (htadfp*xzt^2)/xht, {1, 1, 0} -> -11/18 + (4*htadfp)/xht - 
   (htadfp*xht)/2 + (49*xwt)/27 - (2*htadfp*xwt^2)/(3*xht) + 
   25/(9*(4 - xzt)) - (20*xwt)/(9*(4 - xzt)) + (4*xwt^2)/(9*(4 - xzt)) + 
   xwt^2/(2*xzt) + (163*xzt)/216 - (htadfp*xzt^2)/(3*xht) + 
   (-1/4 + 3/(2*(4 - xht)) + (htadfp*xht)/2)*Log[xht] + 
   (-3*xwt + xwt/(1 - xwt) + (2*htadfp*xwt^2)/xht)*Log[xwt] + 
   ((248*xwt)/(9*(4 - xzt)^2) + (16*xwt^2)/(4 - xzt)^2 - 
     (256*xwt^2)/(9*(4 - xzt)^2*xzt) - (371*xzt)/(18*(4 - xzt)^2) - 
     (16*xwt*xzt)/(4 - xzt)^2 - (14*xwt^2*xzt)/(9*(4 - xzt)^2) + 
     (47*xzt^2)/(4*(4 - xzt)^2) + (16*htadfp*xzt^2)/(xht*(4 - xzt)^2) + 
     (13*xwt*xzt^2)/(9*(4 - xzt)^2) - (25*xzt^3)/(18*(4 - xzt)^2) - 
     (8*htadfp*xzt^3)/(xht*(4 - xzt)^2) + (htadfp*xzt^4)/(xht*(4 - xzt)^2))*
    Log[xzt] + (-1/(2*(4 - xht)) + 1/(2*(4 - xht)*xht))*Phi[xht/4] + 
   (7/(6*(4 - xzt)^2) + (20*xwt)/(3*(4 - xzt)^2) + 
     (32*xwt^2)/(3*(4 - xzt)^2*xzt^2) - (40*xwt)/(3*(4 - xzt)^2*xzt) - 
     (16*xwt^2)/(3*(4 - xzt)^2*xzt) - (4*xzt)/(3*(4 - xzt)^2))*Phi[xzt/4], {1, 0, 1} -> -2/3, {0, 0, 0} -> 1}

as6invdecMS = FromCoefficientRules[ as6invdecMSrules, {as, AEW,lt} ];
(* Pole masses *)

as6invdecOSrules = {{2, 0, 2} -> 4/9, {2, 0, 1} -> -38/3, {2, 0, 0} -> 14/3, 
 {1, 1, 1} -> 1 - (2*Xwt)/9 - (22*Xwt^2)/(9*Xzt) - (11*Xzt)/6, 
 {1, 1, 0} -> -35/18 + Xht/6 + (25*Xwt)/18 + (25*Xwt^2)/27 + 
   25/(9*(4 - Xzt)) - (20*Xwt)/(9*(4 - Xzt)) + (4*Xwt^2)/(9*(4 - Xzt)) + 
   Xwt^2/(2*Xzt) + (97*Xzt)/72 - (20*Xwt*Xzt)/27 + (17*Xzt^2)/54 + 
   ((2*Sqrt[-((-4 + Xht)*Xht)])/3 - (Xht*Sqrt[-((-4 + Xht)*Xht)])/6)*
    ArcCos[Sqrt[Xht]/2] + ((-32*Xwt^2*Sqrt[4 - Xzt])/(27*Sqrt[Xzt]) + 
     (40*Xwt*Sqrt[4 - Xzt]*Sqrt[Xzt])/27 - (16*Xwt^2*Sqrt[4 - Xzt]*Sqrt[Xzt])/
      27 - (7*Sqrt[4 - Xzt]*Xzt^(3/2))/54 + (20*Xwt*Sqrt[4 - Xzt]*Xzt^(3/2))/
      27 - (17*Sqrt[4 - Xzt]*Xzt^(5/2))/54)*ArcCos[Sqrt[Xzt]/2] + 
   (1/(2*(4 - Xht)) + (9*Xht)/(4*(4 - Xht)) - (5*Xht^2)/(6*(4 - Xht)) + 
     Xht^3/(12*(4 - Xht)))*Log[Xht] + (1/6 - Xwt^2/2 + Xwt^3/3)*
    Log[Abs[-1 + Xwt]] + (-3*Xwt + Xwt/(1 - Xwt) + Xwt^2/2 - Xwt^3/3)*Log[Xwt] + 
   ((248*Xwt)/(9*(4 - Xzt)^2) + (16*Xwt^2)/(4 - Xzt)^2 - 
     (256*Xwt^2)/(9*(4 - Xzt)^2*Xzt) - (371*Xzt)/(18*(4 - Xzt)^2) - 
     (16*Xwt*Xzt)/(4 - Xzt)^2 - (170*Xwt^2*Xzt)/(27*(4 - Xzt)^2) + 
     (63*Xzt^2)/(4*(4 - Xzt)^2) + (199*Xwt*Xzt^2)/(27*(4 - Xzt)^2) + 
     (64*Xwt^2*Xzt^2)/(27*(4 - Xzt)^2) - (319*Xzt^3)/(54*(4 - Xzt)^2) - 
     (80*Xwt*Xzt^3)/(27*(4 - Xzt)^2) - (8*Xwt^2*Xzt^3)/(27*(4 - Xzt)^2) + 
     (163*Xzt^4)/(108*(4 - Xzt)^2) + (10*Xwt*Xzt^4)/(27*(4 - Xzt)^2) - 
     (17*Xzt^5)/(108*(4 - Xzt)^2))*Log[Xzt] + 
   (-1/(2*(4 - Xht)) + 1/(2*(4 - Xht)*Xht))*Phi[Xht/4] + 
   (7/(6*(4 - Xzt)^2) + (20*Xwt)/(3*(4 - Xzt)^2) + 
     (32*Xwt^2)/(3*(4 - Xzt)^2*Xzt^2) - (40*Xwt)/(3*(4 - Xzt)^2*Xzt) - 
     (16*Xwt^2)/(3*(4 - Xzt)^2*Xzt) - (4*Xzt)/(3*(4 - Xzt)^2))*Phi[Xzt/4], 
 {1, 0, 1} -> -2/3, {0, 0, 0} -> 1};

as6invdecOS = FromCoefficientRules[ as6invdecMSrules, {as, AEW,LT} ];


